Exploration of free energy surface and thermal effects on relative population and infrared spectrum of the Be$_6$B$_{11}^{-}$ fluxional cluster

The starting point to understanding cluster properties is the putative global minimum and all the nearby local energy minima; however, locating them is computationally expensive and challenging due to a combinatorial explosion problem. The relative populations and spectroscopic properties of a molecule that are a function of temperature can be approximately computed by employing statistical thermodynamics. Here, we investigate temperature-entropy-driven isomers distribution on Be$_6$B$_{11}^{-}$ fluxional cluster and the effect of temperature on their infrared spectroscopy and relative populations. We identify the vibration modes possessed by the cluster that significantly contribute to the zero-point energy. A couple of steps are considered for computing the temperature-dependent relative population: First, using a genetic algorithm coupled to density functional theory, we performed an extensive and systematic exploration of the potential/free energy surface of Be$_6$B$_{11}^{-}$ cluster to locate the putative global minimum and elucidate the low-energy structures. Second, the relative populations' temperature effects are determined by considering the thermodynamic properties and Boltzmann factors. The temperature-dependent relative populations show that the entropies and temperature are essential for determining the global minimum. We compute the temperature-dependent total infrared spectra employing the Boltzmann factor weighted sums of each isomer's infrared spectrum and find that at finite temperature, the total infrared spectrum is composed of an admixture of infrared spectra that corresponds to the spectrum of the lowest energy structure and its isomers located at higher energies. The methodology and results describe the thermal effects in the relative population and the infrared spectra.

==> compila.sh <==
#!/bin/bash
## Jose Luis Cabellos, Hermoslillo, Sonora, Mexico.
## Sun Sep 27 19:19:14 MST 2020
latex  manuscript.tex
bibtex manuscript
latex  manuscript.tex
bibtex manuscript
dvipdf manuscript.dvi 
xpdf manuscript.pdf 

